New X-shaped bulge photometric model as a tool for measuring B/PS bulges and their X-structures in photometric studies

Recent orbital studies of 3D bar structure in various numerical and analytical models show that X-structures that reside in boxy/peanut-shaped (B/PS) bulges are not delineated by some specific type of orbits, but are natural parts of them and formed by the same orbits that constitute such bulges. This implies that to accurately account for B/PS bulges and their X-structures in photometric studies, one needs the photometric model of B/PS bulge that includes an X-structure as its natural part. To find such a model, we considered a self-consistent numerical galaxy model where a typical B/PS bulge arises. Using spectral characteristics of particle-"stars", we decomposed the galaxy model onto the bar and non-bar components. We used the extracted 3D bar component to find an appropriate B/PS bulge photometric model, which can account for X-structures residing in such bulges. The resulted B/PS bulge photometric model has a truncated 2D Sersic profile with truncations introduced above (in the upper half-plane) and below (in the bottom half-plane) the rays of X-structures. We applied this model to represent B/PS bulges of various numerical models and some real galaxies. The comparison with previous works revealed that there are systematic shifts between the X-structure parameters of the same galaxies measured within the different approaches. We found that the geometric parameters of X-structures of real and modelled galaxies are consistent with each other if we measure them using our new model.

==> images_aj_formatted/compare_ell2_plot.sh <==
#!/bin/bash
makeimage result025.dat --refimage=model.fits --output-functions e025 --no-subsampling   
makeimage result050.dat --refimage=model.fits --output-functions e050 --no-subsampling   
makeimage result075.dat --refimage=model.fits --output-functions e075 --no-subsampling   
makeimage result100.dat --refimage=model.fits --output-functions e100 --no-subsampling   
makeimage result125.dat --refimage=model.fits --output-functions e125 --no-subsampling   
makeimage result150.dat --refimage=model.fits --output-functions e150 --no-subsampling   
makeimage result175.dat --refimage=model.fits --output-functions e175 --no-subsampling
makeimage result199.dat --refimage=model.fits --output-functions e199 --no-subsampling      
makeimage result200.dat --refimage=model.fits --output-functions e200 --no-subsampling   
plot_fits_with_text.py e0251_GaussExpX.fits e025
plot_fits_with_text.py e0501_GaussExpX.fits e050
plot_fits_with_text.py e0751_GaussExpX.fits e075
plot_fits_with_text.py e1001_GaussExpX.fits e100
plot_fits_with_text.py e1251_GaussExpX.fits e125
plot_fits_with_text.py e1501_GaussExpX.fits e150
plot_fits_with_text.py e1751_GaussExpX.fits e175
plot_fits_with_text.py e1991_GaussExpX.fits e199
plot_fits_with_text.py e2001_GaussExpX.fits e200

